Graphical Models for Discrete and Continuous Data

We introduce a general framework for undirected graphical models. It generalizes Gaussian graphical models to a wide range of continuous, discrete, and combinations of different types of data. The models in the framework, called exponential trace models, are amenable to estimation based on maximum likelihood. We introduce a sampling-based approximation algorithm for computing the maximum likelihood estimator, and we apply this pipeline to learn simultaneous neural activities from spike data.

==> Figure/ROC_figures.R <==
# function used to load existing data to a named object
load_obj <- function(f){
  env <- new.env()
  nm <- load(f, env)[1]
  env[[nm]]
}

working_dir = "/Users/RuiZhuang/Desktop/dissertation/exptrace_computation/code/MonteCarlo"

# pure ROC (Poisson) -----------------------------------------------------------------
pdf(file = file.path(dirname(rstudioapi::getSourceEditorContext()$path), 'pure_roc.pdf'),
    width = 8, height = 4.2)
par(mfrow = c(1,2))

# directory for reading the existing results and saving output
working_path = file.path(working_dir, 'Poisson', 'results', 'simulator_rlts')

# configurations
interaction = 'mixed'
graph_type = 'random'
negative_prob = 1/2
num_rand_seed = 50

p = 20 
sampleSize = 250
offEntry = 0.3
diagEntry = -1
sparsity = TRUE
start_seed = 1

setting_name = paste(interaction, '_',
                     graph_type,
                     '_node', p,
                     '_diag', diagEntry,
                     '_off', offEntry,
                     '_sparse', sparsity,
                     '_sampleSize', sampleSize,
                     '_trials', sprintf("%03d", num_rand_seed),
                     '_startSeed', start_seed, sep = '')

# match the setting name to the directory (setting_name_yyyy_mm_dd)
results_directory = list.files(working_path, pattern = setting_name)

# load results
file_name = paste(setting_name, '.RData', sep = '')
load(file.path(working_path, results_directory, file_name))

print(paste('Poisson: the average difference in AUC between ETM and GM of', num_rand_seed,
            'random graphs is :', mean_delta_gm))

# average ROC curve for one graph_type and one_sample size
perf_graph_type_ETM <- ROCR::performance(pred_graph_type_ETM, "tpr", "fpr")
ROCR::plot(perf_graph_type_ETM, avg = 'horizontal',
           main = '(a) Poisson')

perf_graph_type_precision <- ROCR::performance(pred_graph_type_precision, "tpr", "fpr")
ROCR::plot(perf_graph_type_precision, avg = 'horizontal', add = T, 
           col = 1, lty = 2)

abline(a = 0, b = 1, lty = 3, col = 'grey')
legend('bottomright', c('ETM', 'GGM'), lty = 1:2, bty = "n", cex = 0.8)

# clear environment except for load_obj function and working_dir
listToRemove = ls()[!ls() %in% c("load_obj", "working_dir")]
rm(list = listToRemove)

# pure ROC (Exponential) --------------------------------------------------
# directory for reading the existing results and saving output
working_path = file.path(working_dir, 'Exponential', 'results', 'simulator_rlts')

# configurations
interaction = 'mixed'
graph_type = 'random'
num_rand_seed = 50
start_seed = 1

sampleSize = 250
p = 20

setting_name = paste(interaction, '_',
                     graph_type,
                     '_node', p,
                     # '_sparse', sparsity,
                     '_sampleSize', sampleSize,
                     '_trials', sprintf("%03d", num_rand_seed),
                     '_startSeed', start_seed, sep = '')

# match the setting name to the directory (setting_name_yyyy_mm_dd)
results_directory = list.files(working_path, pattern = setting_name)

# load results
file_name = paste(setting_name, '.RData', sep = '')
load(file.path(working_path, results_directory, file_name))

# average ROC curve for one graph_type and one_sample size
perf_graph_type_ETM <- ROCR::performance(pred_graph_type_ETM, "tpr", "fpr")
ROCR::plot(perf_graph_type_ETM, avg = 'horizontal', 
           main = '(b) Exponential')

perf_graph_type_precision <- ROCR::performance(pred_graph_type_precision, "tpr", "fpr")
ROCR::plot(perf_graph_type_precision, avg = 'horizontal', lty = 2, add = T,)
legend('bottomright', c('ETM', 'GGM'), lty = 1:2, bty = "n", cex = 0.8)

abline(a = 0, b = 1, lty = 3, col ='grey')

dev.off()

# clear environment except for load_obj function and working_dir
listToRemove = ls()[!ls() %in% c("load_obj", "working_dir")]
rm(list = listToRemove)

# composite ROC (Poisson-Bernoulli) --------------------------------------
# # the average ROC curve for one sampleSize
pdf(file = file.path(dirname(rstudioapi::getSourceEditorContext()$path), 'composite_roc.pdf'),
    width = 8, height = 4.2)
par(mfrow = c(1,2))

# working directory of the code and results
working_path = file.path(working_dir, 'Bernouli_Poisson', 'results', 'simulator_rlts')

# configurations
graph_type = 'random'
interaction = 'mixed'
negative_prob = 1/2
sparsity = TRUE

sampleSize = 250
num_rand_seed = 50
start_seed = 1

p = 20
off_pois = 0.3 
diag_pois = -1

ratio = 0.5

p2 = p - floor(p*ratio)

off_binary = off_pois
diag_binary = diag_pois

setting_name = paste(interaction, '_',
                     graph_type,
                     '_node', p,
                     '_binary', p2,
                     '_diagP', diag_pois,
                     '_offP', off_pois,
                     '_diagB', diag_binary,
                     '_offB', off_binary,
                     '_sparse', sparsity,
                     '_sampleSize', sampleSize,
                     '_trials', sprintf("%03d", num_rand_seed),
                     '_startSeed', start_seed, sep = '')

results_directory = list.files(working_path, pattern = setting_name)

# load results
file_name = paste(setting_name, '.RData', sep = '')
load(file.path(working_path, results_directory, file_name))

print(paste('Poisson-Bernoulli: the average difference in AUC between ETM and GM of', num_rand_seed,
            'random graphs is :', mean_delta_gm))

# average ROC curve for one graph_type and one_sample size
perf_graph_type_ETM <- ROCR::performance(pred_graph_type_ETM, "tpr", "fpr")
ROCR::plot(perf_graph_type_ETM, avg = 'horizontal',
           main = paste('(a) Poisson-Bernoulli'))

perf_graph_type_precision <- ROCR::performance(pred_graph_type_precision, "tpr", "fpr")
ROCR::plot(perf_graph_type_precision, avg = 'horizontal', lty = 2, add = T)
legend('bottomright', c('ETM', 'GGM'), lty = 1:2, bty = "n", cex = 0.8)

abline(a = 0, b = 1, lty = 3,  col = 'grey')

# clear environment except for load_obj function and working_dir
listToRemove = ls()[!ls() %in% c("load_obj", "working_dir")]
rm(list = listToRemove)

# compoite ROC (Poisson-Gaussian) -----------------------------------------
working_path = file.path(working_dir, 'Poisson_Gaussian', 'results', 'simulator_rlts')

interaction = 'mixed'
graph_type = 'random'
sparsity = TRUE
num_rand_seed = 50
start_seed = 1

p = 20
ratio = 0.5

p1 = floor(p*ratio)

diagEntry = -1
offEntry = 0.3
sampleSize = 250

setting_name = paste(interaction, '_',
                     graph_type,
                     '_node', p,
                     '_binary', p1,
                     '_diag', diagEntry,
                     '_off', offEntry,
                     '_sparse', sparsity,
                     '_sampleSize', sampleSize,
                     '_trials', sprintf("%03d", num_rand_seed),
                     '_startSeed', start_seed, sep = '')

results_directory = list.files(working_path, pattern = setting_name)

# load results
file_name = paste(setting_name, '.RData', sep = '')
load(file.path(working_path, results_directory, file_name))

print(paste('Poisson-Gaussian: the average difference in AUC between ETM and GM of', num_rand_seed,
            'random graphs is :', mean_delta_gm))

# average ROC curve for one graph_type and one_sample size
perf_graph_type_ETM <- ROCR::performance(pred_graph_type_ETM, "tpr", "fpr")
ROCR::plot(perf_graph_type_ETM, avg = 'horizontal',
           main = paste('(b) Poisson-Gaussian'))

perf_graph_type_precision <- ROCR::performance(pred_graph_type_precision, "tpr", "fpr")
ROCR::plot(perf_graph_type_precision, avg = 'horizontal', lty = 2, add = T)
legend('bottomright', c('ETM', 'GGM'), lty = 1:2, bty = "n", cex = 0.8)

abline(a = 0, b = 1, lty = 3,  col = 'grey')

dev.off()












==> Figure/delta_AUC_figures.R <==
load_obj <- function(f){
  env <- new.env()
  nm <- load(f, env)[1]
  env[[nm]]
}

working_dir = "/Users/RuiZhuang/Desktop/dissertation/exptrace_computation/code/MonteCarlo"

# plot poisson -------------------------------------------------------------
file_path = file.path(working_dir, 'Poisson/results/simulator_rlts')
setwd(file_path)

# start plot pdf
pdf(file.path(dirname(rstudioapi::getSourceEditorContext()$path),
'poisson_delta_auc.pdf'), width = 8, height = 4.2)
par(mfrow = c(1,2))

interaction = 'mixed'
graph_type = 'random'
sparsity = TRUE
num_rand_seed = 50
start_seed = 1

p = 20

for (diagEntry in c(0,-0.5,-1,-1.5,-2)){
  for (offEntry in c(0.1,0.2,0.3,0.4,0.5)){
    for (sampleSize in c(250)){

      setting_name = paste(interaction, '_',
                           graph_type,
                           '_node', p,
                           '_diag', diagEntry,
                           '_off', offEntry,
                           '_sparse', sparsity,
                           '_sampleSize', sampleSize,
                           '_trials', sprintf("%03d", num_rand_seed),
                           '_startSeed', start_seed, sep = '')

      results_directory = list.files(file_path, pattern = setting_name)

      if (length(results_directory) == 0){next}

      delta_AUC = load_obj(file.path(results_directory, 'mean_delta.RData'))

      rlt_cur = c(p, diagEntry, offEntry, sampleSize,
                  round(delta_AUC[1],3))

      if (!exists("rlts")){
        rlts = data.frame(matrix(rlt_cur, nrow = 1, ncol = length(rlt_cur)))
        colnames(rlts) = c('p','diag','off', 'sample size',
                           'AUC(etm) - AUC(precision)')
      }else{
        rlts = rbind(rlts, rlt_cur)
      }

    }
  }
}

# (a)
rlts_wide = reshape(rlts,
                    idvar='diag',
                    timevar="off",
                    drop= c('p', 'sample size'),
                    direction="wide")
matplot(x = unique(rlts$diag), y = rlts_wide[,-1],
        pch = 1:ncol(rlts_wide[,-1]), col = 1,
        xlim = c(-2, 0),
        ylim = c(-0.15, 0.15),
        main = '(a) Poisson',
        xlab = expression(c[0]),
        ylab = expression(Delta~'AUC'))
abline(h = 0, lty = 2)
legend("bottomright",
       legend = expression(c[1]~'= 0.1', c[1]~'= 0.2', c[1]~'= 0.3', c[1]~'= 0.4',c[1]~'= 0.5'),
       pch = 1:ncol(rlts_wide[,-1]),
       bty = 'n', cex = 0.8)

# (b)
rm(rlts_wide)
rlts_wide = reshape(rlts,
                    idvar='off',
                    timevar="diag",
                    drop= c('p', 'sample size'),
                    direction="wide")

matplot(x = unique(rlts$off), y = rlts_wide[,-1],
        pch = 1:ncol(rlts_wide[,-1]), col = 1,
        xlim = c(0.1, 0.5),
        ylim = c(-0.15, 0.15),
        main = '(b) Poisson',
        xlab = expression(c[1]),
        ylab = expression(Delta~'AUC'))
abline(h = 0, lty = 2)
legend("bottomright",
       legend = expression(c[0]~'= 0', c[0]~'= -0.5',c[0]~'= -1', c[0]~'= -1.5', c[0]~'= -2'),
       pch = 1:ncol(rlts_wide[,-1]),
       bty = 'n', cex = 0.8)

dev.off()

# clear environment except for load_obj function and working_dir
listToRemove = ls()[!ls() %in% c("load_obj", "working_dir")]
rm(list = listToRemove)

# plot composite (Poisson-Bernoulli) ----------------------------------------------
file_path = file.path(working_dir, 'Bernouli_Poisson/results/simulator_rlts')
setwd(file_path)

# start plot pdf
pdf(file.path(dirname(rstudioapi::getSourceEditorContext()$path),
              'composite_delta_auc.pdf'), width = 7.5, height = 7.5)
par(mfrow = c(2,2))

interaction = 'mixed'
graph_type = 'random'
sparsity = TRUE
num_rand_seed = 50
start_seed = 1

p = 20

# off_binary = 0.5
ratio = 0.5

p2 = p - floor(p*ratio)

for (diag_pois in c(0,-0.5,-1,-1.5,-2)){
  for (off_pois in c(0.1,0.2,0.3,0.4,0.5)){
    # for (diag_binary in c(-1)){
      for (sampleSize in c(250)){
        
        off_binary = off_pois
        diag_binary = diag_pois

        setting_name = paste(interaction, '_',
                             graph_type,
                             '_node', p,
                             '_binary', p2,
                             '_diagP', diag_pois,
                             '_offP', off_pois,
                             '_diagB', diag_binary,
                             '_offB', off_binary,
                             '_sparse', sparsity,
                             '_sampleSize', sampleSize,
                             '_trials', sprintf("%03d", num_rand_seed),
                             '_startSeed', start_seed, sep = '')

        results_directory = list.files(file_path, pattern = setting_name)

        if (length(results_directory) == 0){next}

        delta_AUC = load_obj(file.path(results_directory, 'mean_delta.RData'))

        rlt_cur = c(p, diag_pois, off_pois, diag_binary, sampleSize,
                    round(delta_AUC[1],3))

        if (!exists("rlts")){
          rlts = data.frame(matrix(rlt_cur, nrow = 1, ncol = length(rlt_cur)))
          colnames(rlts) = c('p','diag_pois','off_pois', 'diag_binary',
                             'sample size',
                             'AUC(etm) - AUC(precision)')
        }else{
          rlts = rbind(rlts, rlt_cur)
        }
      }
    }
  }
# }

# (a)
rlts_wide = reshape(rlts,
                    idvar='diag_pois',
                    timevar="off_pois",
                    drop= c('p', 'sample size','diag_binary'),
                    direction="wide")
matplot(x = unique(rlts$diag_pois), y = rlts_wide[,-1],
        pch = 1:ncol(rlts_wide[,-1]), col = 1,
        xlim = c(-2, 0),
        ylim = c(-0.2, 0.2),
        main = '(a) Poisson-Bernoulli',
        xlab = expression(c[0]),
        ylab = expression(Delta~'AUC'))
abline(h = 0, lty = 2)
legend("bottomright",
       legend = expression(c[1]~'= 0.1', c[1]~'= 0.2', c[1]~'= 0.3', c[1]~'= 0.4', c[1]~'= 0.5'),
       pch = 1:ncol(rlts_wide[,-1]),
       bty = 'n', cex = 0.8)
# (b)
rm(rlts_wide)
rlts_wide = reshape(rlts,
                    idvar='off_pois',
                    timevar="diag_pois",
                    drop= c('p', 'sample size', 'diag_binary'),
                    direction="wide")

matplot(x = unique(rlts$off), y = rlts_wide[,-1],
        pch = 1:ncol(rlts_wide[,-1]), col = 1,
        xlim = c(0.1, 0.5),
        ylim = c(-0.2, 0.2),
        main = '(b) Poisson-Bernoulli',
        xlab = expression(c[1]),
        ylab = expression(Delta~'AUC'))
abline(h = 0, lty = 2)
legend("bottomright",
       legend = expression(c[0]~'= 0', c[0]~'= -0.5',c[0]~'= -1', c[0]~'= -1.5', c[0]~'= -2'),
       pch = 1:ncol(rlts_wide[,-1]),
       bty = 'n', cex = 0.8)

# clear environment except for load_obj function and working_dir
listToRemove = ls()[!ls() %in% c("load_obj", "working_dir")]
rm(list = listToRemove)

# plot composite (Poisson-Gaussian) --------------------------------------------
file_path = file.path(working_dir,
                      'Poisson_Gaussian/results/simulator_rlts')
setwd(file_path)

interaction = 'mixed'
graph_type = 'random'
sparsity = TRUE
num_rand_seed = 50
start_seed = 1

p = 20
ratio = 0.5

p1 = floor(p*ratio)

for (diagEntry in c(0,-0.5,-1,-1.5,-2)){
  for (offEntry in c(0.1,0.2,0.3,0.4,0.5)){
    for (sampleSize in c(250)){

      setting_name = paste(interaction, '_',
                           graph_type,
                           '_node', p,
                           '_binary', p1,
                           '_diag', diagEntry,
                           '_off', offEntry,
                           '_sparse', sparsity,
                           '_sampleSize', sampleSize,
                           '_trials', sprintf("%03d", num_rand_seed),
                           '_startSeed', start_seed, sep = '')

      results_directory = list.files(file_path, pattern = setting_name)

      if (length(results_directory) == 0){next}

      delta_AUC = load_obj(file.path(results_directory, 'mean_delta.RData'))

      rlt_cur = c(p, diagEntry, offEntry, ratio, sampleSize,
                  round(delta_AUC[1],3))

      if (!exists("rlts")){
        rlts = data.frame(matrix(rlt_cur, nrow = 1, ncol = length(rlt_cur)))
        colnames(rlts) = c('p','diag','off', 'ratio',
                           'sample size',
                           'AUC(etm) - AUC(precision)')
      }else{
        rlts = rbind(rlts, rlt_cur)
      }
    }
  }
}

# (c)
rlts_wide = reshape(rlts,
                    idvar='diag',
                    timevar="off",
                    drop= c('p', 'sample size', 'ratio'),
                    direction="wide")
matplot(x = unique(rlts$diag), y = rlts_wide[,-1],
        pch = 1:ncol(rlts_wide[,-1]), col = 1,
        xlim = c(-2, 0),
        ylim = c(-0.2, 0.2),
        main = '(c) Poisson-Gaussian',
        xlab = expression(c[0]),
        ylab = expression(Delta~'AUC'))
abline(h = 0, lty = 2)
legend("topright",
       legend = expression(c[1]~'= 0.1', c[1]~'= 0.2',c[1]~'= 0.3', c[1]~'= 0.4',c[1]~'= 0.5'),
       pch = 1:ncol(rlts_wide[,-1]),
       bty = 'n', cex = 0.8)

# (d)
rm(rlts_wide)
rlts_wide = reshape(rlts,
                    idvar='off',
                    timevar="diag",
                    drop= c('p', 'sample size', 'ratio'),
                    direction="wide")

matplot(x = unique(rlts$off), y = rlts_wide[,-1],
        pch = 1:ncol(rlts_wide[,-1]), col = 1,
        xlim = c(0.1, 0.5),
        ylim = c(-0.2, 0.2),
        main = '(d) Poisson-Gaussian',
        xlab = expression(c[1]),
        ylab = expression(Delta~'AUC'))
abline(h = 0, lty = 2)
legend("topright",
       legend = expression(c[0]~'= 0', c[0]~'= -0.5',c[0]~'= -1',c[0]~'= -1.5', c[0]~'= -2'),
       pch = 1:ncol(rlts_wide[,-1]),
       bty = 'n', cex =0.8)

dev.off()



















==> Figure/mean_delta.R <==
# # poisson: extract mean_delta_AUC -----------------------------------------------------------------
# for (diagEntry in c(0,-0.5,-1,-1.5,-2)){
#   for (offEntry in c(0.1,0.2,0.3,0.4,0.5)){
#     for (sampleSize in c(250)){
# 
#       working_dir = "/Users/RuiZhuang/Desktop/dissertation/exptrace_computation/code/MonteCarlo"
#       file_path = file.path(working_dir, 'Poisson/results/simulator_rlts')
#       setwd(file_path)
# 
#       interaction = 'mixed'
#       graph_type = 'random'
#       sparsity = TRUE
#       num_rand_seed = 50
#       start_seed = 1
# 
#       p = 20
# 
#       setting_name = paste(interaction, '_',
#                            graph_type,
#                            '_node', p,
#                            '_diag', diagEntry,
#                            '_off', offEntry,
#                            '_sparse', sparsity,
#                            '_sampleSize', sampleSize,
#                            '_trials', sprintf("%03d", num_rand_seed),
#                            '_startSeed', start_seed, sep = '')
# 
#       results_directory = list.files(file_path, pattern = setting_name)
# 
#       if (length(results_directory) == 0){next}
# 
#       load(file.path(results_directory, paste(setting_name, '.RData', sep = '')))
# 
#       save(mean_delta_gm, file = file.path(results_directory, 'mean_delta.RData'))
# 
#       # clear environment
#       listToRemove = ls()[!ls() %in% c("diagEntry")]
#       rm(list = listToRemove)
#     }
#   }
# }
# 
# # Bernoulli_Poisson: extract mean_delta_AUC -------------------------------------------------------
# for (diag_pois in c(0,-0.5,-1,-1.5,-2)){
#   for (off_pois in c(0.1,0.2,0.3,0.4,0.5)){
#     for (sampleSize in c(250)){
#       
#       working_dir = "/Users/RuiZhuang/Desktop/dissertation/exptrace_computation/code/MonteCarlo"
#       file_path = file.path(working_dir, 'Bernouli_Poisson/results/simulator_rlts')
#       setwd(file_path)
#       
#       interaction = 'mixed'
#       graph_type = 'random'
#       sparsity = TRUE
#       num_rand_seed = 50
#       start_seed = 1
#       
#       p = 20
#       
#       ratio = 0.5
#       p2 = p - floor(p*ratio)
#       
#       off_binary = off_pois
#       diag_binary = diag_pois
#   
#       setting_name = paste(interaction, '_',
#                            graph_type,
#                            '_node', p,
#                            '_binary', p2,
#                            '_diagP', diag_pois,
#                            '_offP', off_pois,
#                            '_diagB', diag_binary,
#                            '_offB', off_binary,
#                            '_sparse', sparsity,
#                            '_sampleSize', sampleSize,
#                            '_trials', sprintf("%03d", num_rand_seed),
#                            '_startSeed', start_seed, sep = '')
#       
#       results_directory = list.files(file_path, pattern = setting_name)
#       
#       if (length(results_directory) == 0){next}
#       
#       load(file.path(results_directory, paste(setting_name, '.RData', sep = '')))
#       
#       save(mean_delta_gm, file = file.path(results_directory, 'mean_delta.RData'))
#       
#       # clear environment
#       listToRemove = ls()[!ls() %in% c("diag_pois")]
#       rm(list = listToRemove)
#     }
#   }
# }

# Poisson-Gaussian: extract mean_delta_AUC --------------------------------------------
for (diagEntry in c(0,-0.5,-1,-1.5,-2)){
  for (offEntry in c(0.1,0.2,0.3,0.4,0.5)){
    for (sampleSize in c(250)){
      
      working_dir = "/Users/RuiZhuang/Desktop/dissertation/exptrace_computation/code/MonteCarlo"
      
      file_path = file.path(working_dir,
                            'Poisson_Gaussian/results/simulator_rlts')
      setwd(file_path)
      
      interaction = 'mixed'
      graph_type = 'random'
      sparsity = TRUE
      num_rand_seed = 50
      start_seed = 1
      
      p = 20
      ratio = 0.5
      
      p1 = floor(p*ratio)

      setting_name = paste(interaction, '_',
                           graph_type,
                           '_node', p,
                           '_binary', p1,
                           '_diag', diagEntry,
                           '_off', offEntry,
                           '_sparse', sparsity,
                           '_sampleSize', sampleSize,
                           '_trials', sprintf("%03d", num_rand_seed),
                           '_startSeed', start_seed, sep = '')

      results_directory = list.files(file_path, pattern = setting_name)

      if (length(results_directory) == 0){next}

      load(file.path(results_directory, paste(setting_name, '.RData', sep = '')))
      
      save(mean_delta_gm, file = file.path(results_directory, 'mean_delta.RData'))
      
      # clear environment
      listToRemove = ls()[!ls() %in% c("diagEntry")]
      rm(list = listToRemove)

    }
  }
}





==> Figure/waterepo_plot.R <==
library(rhdf5)
library(dplyr)

interval = 40
loc_shift = 30

# dataset_name = 'Demas2003/Demas2003_p21_ctrl_1a_short_new.h5'
dataset_name = 'Demas2003/Demas2003_6WK_CTRL_ME2.h5'

# config ------------------------------------------------------------------
data_path = '~/Documents/UW_BIOST/dissertation/exptrace_computation/code/MonteCarlo/data_analysis/waterepo'

filename = file.path(data_path,dataset_name)

# functions --------------------------------------------------------------
# code for preparing the dataset
transform_data = function(index_neuron, time_interval){
  # dat: spike times for one neuron
  # time_interval (ms): the time interval to collapse the dataset
  
  dat = wide_spikes[index_neuron]
  
  # time from second to ms.
  dat = unlist(dat)*1000
  
  # allocate spikes to time intervals
  dat_df = table(cut(dat, breaks = seq(from = 0 , to = ceiling(max(dat)/time_interval)*time_interval, by = time_interval)))
  dat_df = data.frame(dat_df) %>% mutate(Var1 = as.character(Var1))
  colnames(dat_df) = c('time', neuron_names[index_neuron])
  
  # double check
  if (sum(dat_df[,-1]) != length(dat)){warning('Spike counts do not match!')}
  
  return(dat_df)
  
}

my_qgraph = function(est, num_edge, title, loc){
  off_entries = est[upper.tri(est, diag = FALSE)]
  off_ordered = abs(off_entries)[order(abs(off_entries))]
  
  pos_cut = length(off_ordered) - num_edge
  cut_point = mean(off_ordered[pos_cut : (pos_cut + 1)])
  
  adj_matrix = as.numeric(abs(est) > cut_point)*sign(est)
  diag(adj_matrix) = 0
  
  qgraph::qgraph(adj_matrix,
                 edge.labels = FALSE, 
                 diag = FALSE, 
                 layout = loc, 
                 title = title,
                 cut = 0, 
                 vsize = 4,
                 esize = 2,
                 label.prop = 1,
                 label.cex = 1.8,
                 normalize = TRUE)
}

# calcuate the mean Eucleadian distance of the connected neurons
connected_dist = function(est, num_edge){
  off_entries = est[upper.tri(est, diag = FALSE)]
  off_ordered = abs(off_entries)[order(abs(off_entries))]
  
  pos_cut = length(off_ordered) - num_edge 
  cut_point = mean(off_ordered[pos_cut : (pos_cut + 1)])
  
  # connected ones
  adj_matrix = (abs(est) > cut_point)*sign(est)
  diag(adj_matrix) = 0
  
  connect_tbl = data.frame(matrix(ncol = 6))
  colnames(connect_tbl) = c('neuron1_name', 'neuron2_name', 'neuron1_loc', 'neuron2_loc', 
                            'estimator', 'Euclidean dist')
  
  connect_pos = data.frame(which( adj_matrix !=0 & upper.tri(adj_matrix), arr.ind = T))
  
  for (i in 1: nrow(connect_pos)){
    idx1 = connect_pos[i,'row']  
    idx2 = connect_pos[i,'col'] 
    
    connect_tbl = connect_tbl %>% add_row(neuron1_name = neuron_names[idx1],
                                          neuron2_name = neuron_names[idx2], 
                                          neuron1_loc = paste(epos[idx1,], collapse = ","),
                                          neuron2_loc = paste(epos[idx2,], collapse = ","),
                                          estimator = est[idx1, idx2],
                                          `Euclidean dist` = dist(rbind(epos[idx1,], epos[idx2,])))
  }
  
  return(connect_tbl[-1,])
}

# lookup specific edges
look_up_edge = function(neuron1, neuron2, est = rlts$estimator){
  return(est[which(neuron_names == neuron1),which(neuron_names == neuron2)])
}

# data prepare ------------------------------------------------------------
epos = h5read(filename, name = '/epos/')
sCount = h5read(filename, name = '/sCount')
spikes = h5read(filename, name = '/spikes')

# deparse spikes dataset
neuron_names = h5read(filename, name = '/names/')
wide_spikes = split(spikes, f = rep(neuron_names, times = sCount))

# merge datasets
my_data = transform_data(index_neuron = 1, time_interval = interval)

for (i in 2:nrow(epos)){
  my_data = my_data %>% full_join(transform_data(index_neuron = i, time_interval = interval), by = 'time') %>% replace(is.na(.),0)
}

# double check
if (!all(neuron_names == colnames(my_data)[-1])|
    !all(apply(my_data[,-1], MARGIN = 2, function(x){sum(x,na.rm = T)}) == sCount) |
    !ceiling(max(spikes)*1000/interval) == nrow(my_data)) {warning('Something is wrong!')}

# View(my_data)
my_samples = my_data[,-1]
print(paste('is the matrix full rank?', Matrix::rankMatrix(my_samples) == ncol(my_samples)))

print('distribution of num of pikes of each neurons')
apply(my_samples, MARGIN = 2, max)

# analyze -----------------------------------------------------------------
load(file = paste(filename, 'estimator.RData', sep = '_'))

# evaluate the results
plot_name = unlist(strsplit(dataset_name, split = '/'))[2]
pdf(file.path(dirname(rstudioapi::getSourceEditorContext()$path), paste(plot_name, 'plot.pdf', sep = '_')),
    width = 10, height = 4.5)

par(mfrow = c(1,2))

num_edge = 30

# jitter location
set.seed(2)
epos_jittered = as_tibble(epos) %>% rename('x' = V1, 'y' = V2) %>%
  mutate(duplicate = duplicated(.)) %>%
  mutate(x = ifelse(duplicate == TRUE, x-loc_shift, x)) %>%
  mutate(y = ifelse(duplicate == TRUE, y+loc_shift, y)) %>%
  mutate(duplicate1 = duplicated(.)) %>%
  mutate(x = ifelse(duplicate1 == TRUE, x+2*loc_shift, x)) %>%
  mutate(x = jitter(x, factor = 1)) %>%
  mutate(y = jitter(y, factor = 1)) %>%
  select(x,y)

# manual jitter for 3-week
# epos_jittered[9,"y"] = 615

# manual jitter for 6-week
epos_jittered[2,"x"] = 303
epos_jittered[15,"y"] = 513
epos_jittered[13,"y"] = 334

epos_jittered = as.matrix(epos_jittered)

# evaluate ETM
dist_table_etm = connected_dist(rlts$estimator, num_edge = num_edge)
mean_dist_etm = mean(dist_table_etm$`Euclidean dist`)
my_qgraph(rlts$estimator, num_edge, 
          title = 'ETM', loc = epos_jittered)

# evalute GGM
est_ggm = solve(cov(my_samples))
rownames(est_ggm) = colnames(est_ggm) = NULL
dist_table_ggm = connected_dist(est_ggm, num_edge = num_edge)
mean_dist_ggm = mean(dist_table_ggm$`Euclidean dist`)
my_qgraph(est_ggm, num_edge, 
          title = 'GGM', loc = epos_jittered)

dev.off()









==> Figure/waterepo_plot_check.R <==
# nrow(epos) - nrow(unique(epos))
# epos[epos %>% duplicated(.),]

pdf('brain_spike_data.pdf', width = 19, height = 19)
par(mfrow = c(2,2))
dataset_name = 'Demas2003/Demas2003_p21_ctrl_1a_short_new.h5'
source('~/Desktop/dissertation/PaperOne170827ArXivAoS/Figure/waterepo_plot.R')

rm(list = ls())

dataset_name = 'Demas2003/Demas2003_6WK_CTRL_ME2.h5'
source('~/Desktop/dissertation/PaperOne170827ArXivAoS/Figure/waterepo_plot.R')
dev.off()

dist_table_etm %>% filter(`Euclidean dist` == 0)
dist_table_etm %>% filter(neuron1_name %in% c('ch_14a', 'ch_14b', 'ch_14c') |
                          neuron2_name %in% c('ch_14a', 'ch_14b', 'ch_14c') )

dist_table_ggm %>% filter(`Euclidean dist` == 0)

# data exploration
# firing rate
(40/1000)/apply(my_samples,MARGIN = 2, mean)
# range of pike count
apply(my_samples,MARGIN = 2, max)
# mean-variance relationship
apply(my_samples,MARGIN = 2, mean)
apply(my_samples,MARGIN = 2, var)







